Event-plane correlators

Correlators between event planes of different harmonics in relativistic heavy-ion collisions have the potential to provide crucial information on the initial state of the matter formed in these collisions. We present a new procedure for analyzing such correlators, which is less demanding in terms of detector acceptance than the one used recently by the ATLAS collaboration to measure various two-plane and three-plane correlators in Pb-Pb collisions at LHC. It can also be used unambiguously for quantitative comparison between theory and data. We use this procedure to carry out realistic simulations within the transport model AMPT. Our theoretical results are in excellent agreement with the ATLAS data, in contrast with previous hydrodynamic calculations which only achieved qualitative agreement. We present predictions for new correlators, in particular four-plane correlators, which can easily be analyzed with our new method.

==> anc/AMPT_data <==
#######    2-plane correlators  ######################
# Fig 1(a)
#cen   Nprt        2-2-4*    +-          <c4(p2-p4)>     +-
  05    382.8     0.11907  0.00890        0.09414     0.00974
  510   329.7     0.26381  0.00698        0.22240     0.00685
  1020  260.5     0.49212  0.00716        0.40502     0.00602
  2030  186.4     0.67961  0.00372        0.59363     0.00285
  3040  128.9     0.76866  0.00289        0.68825     0.00211
  4050   85.0     0.80506  0.00195        0.74722     0.00148
  5060   52.8     0.80119  0.00191        0.75558     0.00167
  6070   30.0     0.77487  0.00251        0.74073     0.00268
#
# Fig 1(b)
#cen   Nprt        2-2-2-2-4*-4*   +-       <c8(p2-p4)>      +-
  5     382.8        0.031175   0.02500      0.011572     0.03034
  510   329.7        0.069848   0.02008      0.045767     0.02198
  1020  260.5        0.212251   0.02913      0.207865     0.01579
  2030  186.4        0.466094   0.01262      0.373654     0.00884
  3040  128.9        0.596329   0.01207      0.497447     0.00745
  4050   85.0        0.666777   0.00987      0.587138     0.00684
  5060   52.8        0.666164   0.01326      0.593417     0.01166
  6070   30.0        0.509252   0.02068      0.469836     0.03334
#
# Fig 1(c)
#cen   Nprt   2-2-2-2-2-2-4*-4*-4* +-      <c12(p2-p4)>  +-
  5     382.8   -0.079715  0.07138         0.026832  0.095424
  510   329.7    0.073412  0.04074         0.027948  0.060629
  1020  260.5    0.183082  0.072483        0.179997  0.041952
  2030  186.4    0.307261  0.059346        0.281475  0.023098
  3040  128.9    0.526026  0.051048        0.466461  0.030547
  4050   85.0    0.594564  0.067038        0.546315  0.036633
  5060   52.8    0.414138  0.093719        0.314914  0.053613
  6070   30.0    0.319062  0.165159        0.296544  0.102435
#
# Fig 1(d)
#cen   Nprt       2-2-2-3*-3*  +-       <c6(p2-p3)>     +-     
  5     382.8    -0.0061191  0.00617    -0.000146     0.00665
  510   329.7     0.0028045  0.00563     0.004269     0.00597
  1020  260.5     0.0029357  0.00545     0.007078     0.00556 
  2030  186.4     0.0042915  0.00422     0.009772     0.00434
  3040  128.9     0.0110399  0.00328     0.018216     0.00329
  4050   85.0     0.0109785  0.00247     0.016949     0.00255 
  5060   52.8     0.0136390  0.00284     0.011248     0.00332 
  6070   30.0     0.0155861  0.00477     0.048255     0.00612
#
# Fig 1(e)
#cen   Nprt        2-2-2-6*     +-            <c6(p2-p6)>    +-  
# 5     382.8         0         0              0.00910     0.04517
  510   329.7      0.037688   0.03215          0.04281     0.02866
  1020  260.5      0.221931   0.05126          0.12884     0.02999
  2030  186.4      0.312127   0.01531          0.32536     0.01261
  3040  128.9      0.502204   0.01456          0.49355     0.01052
  4050   85.0      0.480396   0.00879          0.52317     0.00799
  5060   52.8      0.503512   0.01587          0.58706     0.01267
# 6070   30.0          0         0             0.61720     0.03494
#
# Fig 1(f)
#cen   Nprt        3-3-6*       +-      <c6(p3-p6)>    +-   
  5     382.8        0          0       0.43474    0.03169
  510   329.7     0.440902   0.03622    0.39226    0.02823
  1020  260.5     0.387953   0.05462    0.35933    0.03836
  2030  186.4     0.327707   0.02152    0.29987    0.01830
  3040  128.9     0.321335   0.02226    0.32608    0.01719
  4050   85.0     0.290374   0.01508    0.30359    0.01451
  5060   52.8     0.256596   0.02269    0.29005    0.02554
  6070   30.0         0        0        0.18069    0.09960
#
###########    3-plane correlators  ######################
# Fig 2(a)
#cen   Nprt          2-3-5*      +-        <c(2p+3p-5p)>   +-     
  5     382.8       0.258282   0.02053     0.19774     0.01495
  510   329.7       0.539726   0.02119     0.41195     0.01361
  1020  260.5       0.681946   0.01802     0.62342     0.01212
  2030  186.4       0.826642   0.00908     0.78122     0.00672
  3040  128.9       0.881540   0.00808     0.83409     0.00555
  4050   85.0       0.963842   0.00672     0.80939     0.00436
  5060   52.8       0.982859   0.00905     0.82402     0.00632
  6070   30.0       0.922378   0.01954     0.81042     0.01614
#
# Fig 2(b)
#cen   Nprt        2-4-6*        +-     <c(2p+4p-6p)>   +-     
  5     382.8         0           0       0.25562    0.03608
  510   329.7      0.522091    0.04376    0.39787    0.02803
  1020  260.5      0.660695    0.03976    0.49780    0.02587
  2030  186.4      0.643731    0.02698    0.63560    0.01664
  3040  128.9      0.728612    0.02824    0.75792    0.01510
  4050   85.0      0.814911    0.02024    0.74431    0.01276
  5060   52.8      0.901501    0.03342    0.77761    0.02366
  6070   30.0         0           0       0.82075    0.08746
#
# Fig 2(c)
#cen   Nprt        2-4-3*-3*    +-        <c(2p2+4p4-6p3)>   +-
  5     382.8      0.009058   0.01186       0.008099      0.01251
  510   329.7      0.000246   0.01032      -0.003966      0.01027
  1020  260.5     -0.050114   0.01099      -0.054721      0.01023
  2030  186.4     -0.080556   0.00654      -0.079069      0.00542
  3040  128.9     -0.092273   0.00604      -0.085488      0.00472
  4050   85.0     -0.111167   0.00532      -0.095684      0.00407
  5060   52.8     -0.125069   0.00786      -0.100910      0.00619
  6070   30.0     -0.118353   0.01921      -0.092885      0.01778
#
# Fig 2(d)
#cen   Nprt     2-2-2-2-3*-5*    +-      <c(8p2-3p3-5p5)>   +-
  5     382.8    -0.036672    0.02554     -0.070307      0.031665
  510   329.7     0.026482    0.020473    -0.022689      0.020805
  1020  260.5     0.000761    0.0192651    0.011366      0.0151859
  2030  186.4    -0.0086232   0.0105614    0.0153213     0.0080727
  3040  128.9     0.0278996   0.0103220    0.0135991     0.0070548
  4050   85.0     0.0184523   0.010523     0.0148914     0.0065983
  5060   52.8     0.0312505   0.0167867    0.0391601     0.0132396
  6070   30.0     0.0276277   0.0241571    0.0404825     0.046325
############################################################################

